Two-loop quarkonium Hamiltonian in annihilation channel

We calculate the two-loop quarkonium Hamiltonian in the annihilation channel within the framework of potential-NRQCD effective field theory. The result agrees with the previous calculation of the corresponding four-quark operator in NRQCD for SU(N) color gauge group. We further obtain an expression with a more general color structure applicable to other gauge groups. Combined with the recently calculated two-loop Hamiltonian in the non-annihilation channel, this completes the full two-loop quarkonium Hamiltonian.

==> anc/TableHHMIsCT.dat <==
(* 

Ancillary file for the paper

"Two-loop Quarkonium Hamiltonian in Annihilation Channel"

by

Yukinari Sumino, Takahiro Ueda

TU-1307, arXiv:

We provide the substitution rules for the renormalization constant d1Zg given in Eq. (26) and the 2-loop HH master integrals given in Eqs. (27)-(35).

*)
{d1Zg -> (-11*CA + 2*(nh + nl))/(96*eps*Pi^2), 
 IHHa -> ((4*Pi)^(-4 + 2*eps)*(59/8 + 3/(2*eps^2) + 17/(4*eps) + Pi^2/4 + 
     eps*(65/16 + (49*Pi^2)/24 - Zeta[3]) + 
     eps^2*(-1117/32 + (475*Pi^2)/48 + (7*Pi^4)/240 - 8*Pi^2*Log[2] + 
       (151*Zeta[3])/6) + eps^3*(-13783/64 + (3745*Pi^2)/96 - (103*Pi^4)/96 - 
       52*Pi^2*Log[2] + 16*Pi^2*Log[2]^2 + 8*Log[2]^4 + 192*PolyLog[4, 1/2] + 
       (2125*Zeta[3])/12 - (Pi^2*Zeta[3])/6 - (3*Zeta[5])/5)))/
   E^(2*eps*EulerGamma), 
 IHHb -> ((4*Pi)^(-4 + 2*eps)*(-1/2 + eps^(-2) + 2/eps + (11*Pi^2)/12 + 
     eps^2*(-907/8 - (373*Pi^2)/48 + (167*Pi^4)/72 + (3*Pi^2*Log[2])/4 + 
       3*Pi^2*Log[2]^2 - (3*Log[2]^4)/2 - 36*PolyLog[4, 1/2] + 
       (157*Zeta[3])/24) + eps*(-85/4 + (17*Pi^2)/24 + (3*Pi^2*Log[2])/2 + 
       (181*Zeta[3])/12) + eps^3*(-7273/16 - (4975*Pi^2)/96 + (107*Pi^4)/90 + 
       ((-123*Pi^2)/8 + (23*Pi^4)/5)*Log[2] + (3*Pi^2*Log[2]^2)/2 + 
       2*Pi^2*Log[2]^3 - (3*Log[2]^4)/4 - (3*Log[2]^5)/5 - 
       18*PolyLog[4, 1/2] + 72*PolyLog[5, 1/2] - (7733*Zeta[3])/48 + 
       (2845*Pi^2*Zeta[3])/72 + (15329*Zeta[5])/40)))/E^(2*eps*EulerGamma), 
 IHHc -> -(((4*Pi)^(-4 + 2*eps)*Gamma[3 - 4*eps]*Gamma[1 - eps]^2*Gamma[eps]*
     Gamma[-1 + 2*eps])/(Gamma[3 - 3*eps]*Gamma[2 - 2*eps])), 
 IHHd -> (E^((2*I)*eps*Pi)*Pi^(-4 + 2*eps)*Gamma[1 - eps]^3*
    Gamma[-1 + 2*eps])/(64*Gamma[3 - 3*eps]), 
 IHHe -> ((4*Pi)^(-4 + 2*eps)*((-1/6*I)*Pi^3 - (2*Pi^2*Log[2])/3 + 
     (3*Zeta[3])/2))/E^(2*eps*EulerGamma), 
 IHHf -> -((2^(-9 + 4*eps)*E^(I*eps*Pi)*Pi^(-5/2 + 2*eps)*Csc[eps*Pi]*
     Gamma[-1 + eps])/Gamma[3/2 - eps]), 
 IHHg -> ((4*Pi)^(-4 + 2*eps)*(19/2 + 1/(2*eps^2) + (4*I)*Pi - (13*Pi^2)/12 + 
     (5/2 + I*Pi - 2*Log[2])/eps - 8*Log[2] - (4*I)*Pi*Log[2] + 4*Log[2]^2 + 
     eps*(65/2 + (12*I)*Pi - (47*Pi^2)/12 - (I/3)*Pi^3 - 24*Log[2] - 
       (16*I)*Pi*Log[2] + (13*Pi^2*Log[2])/3 + 16*Log[2]^2 + 
       (8*I)*Pi*Log[2]^2 - (16*Log[2]^3)/3 - (77*Zeta[3])/6)))/
   E^(2*eps*EulerGamma), 
 IHHh -> ((4*Pi)^(-4 + 2*eps)*((-1/8*I)*Pi^3 - (Pi^2*Log[2])/2 + 
     (21*Zeta[3])/8))/E^(2*eps*EulerGamma), 
 IHHi -> (2^(-10 + 4*eps)*E^((2*I)*eps*Pi)*Pi^(-1 + 2*eps)*Csc[eps*Pi]^2)/
   Gamma[3/2 - eps]^2}


==> anc/TableW2Loop.dat <==
(* 

Supplementary Material for the paper

"Two-loop Quarkonium Hamiltonian in Annihilation Channel"

by

Yukinari Sumino, Takahiro Ueda

TU-1307, arXiv:

We provide the expressions of W^An_{i,j,n,2l} defined in Eq. (9) for

{i,j,k,2l}={1, 3, 2, 0}, {2, 3, 2, 0}, {3, 3, 2, 0}

which are all the non-zero W's for j=3 and n+2l=0,1,2.

Renormalization constants d1Zg is given in Eq. (26).
1-loop Master Integrals iIH and iIHAn are given in Eq. (13).
2-loop Master Integrals IHHa, IHHb, IHHc, IHHd, IHHe, IHHf, IHHg, IHHh, IHHi
are given in Eqs. (27)-(35).

d33=d_F^{abc}*d_F^{abc} and Nc=N are defined below Eq. (21). For SU(N), d33/N=(N^2-1)(N^2-4)/N^2.
mubar=\bar{\mu} is defined below Eq. (10).

*)
{{{1, 3, 2, 0}, (-((d1Zg*(-1 + eps)*(-7 + 6*eps)*iIH)/(-3 + 2*eps)) - 
     (d1Zg*(-7 + 6*eps)*iIHAn)/(-3 + 2*eps))/(m^(2*eps)*mubar^(2*eps)) + 
   ((-2*CF*eps*(2 + eps)*(-7 + 6*eps)*IHHg)/(-3 + 2*eps) + 
     ((-2*CF*(1 + 2*eps)*(-7 + 6*eps))/(-3 + 2*eps) + 
       (2*CA*(-7 + 6*eps)*(-1 + 2*eps + eps^2))/((-1 + eps)*(-3 + 2*eps)))*
      IHHh - (CA*(-1 + 3*eps)*(-7 + 6*eps)*IHHi)/(2*(-1 + eps)*eps*
       (-3 + 2*eps)) + IHHe*((CA*(-7 + 6*eps)*(-1 + 2*eps + eps^2)*
         (7 - 22*eps + 8*eps^2))/(4*(-1 + eps)*(-3 + 2*eps)) - 
       (d33*(-55 + 278*eps - 360*eps^2 + 120*eps^3 - 208*eps^4 + 192*eps^5))/
        (32*CF*(-1 + eps)*(-3 + 2*eps)*Nc)) + 
     IHHf*((CA*eps*(1 + eps)*(-7 + 6*eps))/((-3 + 2*eps)*(-1 + 2*eps)) + 
       (CF*(-1 + eps)*eps*(-7 + 6*eps)*(-1 + 8*eps + 4*eps^2))/
        ((-3 + 2*eps)*(-1 + 2*eps)*(1 + 2*eps)) + 
       ((-1 + eps)*(-7 + 6*eps)*nh)/(3*(-3 + 2*eps))) + 
     IHHb*(-1/3*(CA*eps*(1 + eps)*(-2 + 3*eps)*(-7 + 6*eps))/
         ((-1 + eps)*(-3 + 2*eps)*(-1 + 2*eps)) - 
       (CF*(-2 + 3*eps)*(-7 + 6*eps)*(-4 + 13*eps + 6*eps^2))/
        (3*(-3 + 2*eps)*(-1 + 2*eps)) + ((-2 + 3*eps)*(-7 + 6*eps)*nh)/
        (3*(-3 + 2*eps)^2)) + 
     IHHa*(-1/8*(CF*(-2 + 3*eps)*(-7 + 6*eps)*(-1 - 3*eps - 10*eps^2 + 
           12*eps^3 + 8*eps^4))/(eps*(1 + eps)*(-3 + 2*eps)*(-1 + 2*eps)) + 
       (CA*(-2 + 3*eps)*(-7 + 6*eps)*(3 - 2*eps + 5*eps^2 - 10*eps^3 + 
          16*eps^4))/(32*(-1 + eps)*eps*(-3 + 2*eps)*(-1 + 2*eps)) - 
       (d33*(-2 + 3*eps)*(-10 + 78*eps - 181*eps^2 + 94*eps^3 + 8*eps^4))/
        (128*CF*(-1 + eps)*eps^2*(-3 + 2*eps)*Nc) - 
       ((-2 + 3*eps)*(-7 + 6*eps)*(1 - 5*eps + 2*eps^2)*nh)/
        (8*eps*(-3 + 2*eps)^2)) + 
     iIH^2*(-1/96*(CA*(-1 + eps)*(-7 + 6*eps)*(27 - 258*eps + 371*eps^2 + 
           1356*eps^3 - 2324*eps^4 + 264*eps^5 + 144*eps^6))/
         (eps*(-3 + 2*eps)*(-1 + 2*eps)^2*(1 + 2*eps)) + 
       (CF*(-1 + eps)*(-7 + 6*eps)*(9 + 58*eps - 83*eps^2 - 24*eps^3 - 
          496*eps^4 + 272*eps^5 + 336*eps^6))/(24*eps*(1 + eps)*(-3 + 2*eps)*
         (-1 + 2*eps)^2*(1 + 2*eps)) + 
       (d33*(-1 + eps)*(30 - 234*eps + 167*eps^2 + 1196*eps^3 - 236*eps^4 - 
          3376*eps^5 + 5504*eps^6 - 7968*eps^7 + 3072*eps^8 + 1152*eps^9))/
        (128*CF*eps^2*(-3 + 2*eps)*(-1 + 2*eps)^2*(1 + 2*eps)^2*Nc) + 
       ((-1 + eps)^2*(-7 + 6*eps)*(9 - 25*eps - 96*eps^2 + 108*eps^3)*nh)/
        (24*eps*(-3 + 2*eps)^2*(-1 + 2*eps)*(1 + 2*eps))) + 
     IHHc*((CF*(-2 + 3*eps)*(-7 + 6*eps)*(-3 + 12*eps + 4*eps^2))/
        (2*(-3 + 2*eps)*(-1 + 2*eps)) + (CA*(-2 + 3*eps)*(-7 + 6*eps)*
         (47 - 215*eps + 317*eps^2 - 109*eps^3 - 50*eps^4 + 24*eps^5))/
        (8*(-1 + eps)*(-3 + 2*eps)^2*(-1 + 2*eps)) - 
       (d33*(-2 + 3*eps)*(-20 + 98*eps - 371*eps^2 + 1146*eps^3 - 928*eps^4 - 
          360*eps^5 - 240*eps^6 + 576*eps^7))/(64*CF*(-1 + eps)*eps*
         (-3 + 2*eps)*(-1 + 2*eps)*(1 + 2*eps)*Nc) - 
       ((-1 + eps)*(-2 + 3*eps)*(-7 + 6*eps)*nl)/(2*(-3 + 2*eps)^2)) + 
     IHHd*(-1/8*(CA*(-2 + 3*eps)*(-7 + 6*eps)*(6 - 29*eps + 77*eps^2 - 
           148*eps^3 + 177*eps^4 - 55*eps^5 - 28*eps^6 + 12*eps^7))/
         ((-1 + eps)*eps^2*(-3 + 2*eps)^2*(-1 + 2*eps)) + 
       (d33*(-2 + 3*eps)*(-1 + 3*eps)*(39 - 74*eps + 16*eps^2 - 40*eps^3 + 
          48*eps^4))/(64*CF*(-1 + eps)*(-3 + 2*eps)*(-1 + 2*eps)*Nc) - 
       ((-1 + eps)*(-2 + 3*eps)*(-7 + 6*eps)*nl)/(4*eps*(-3 + 2*eps)^2)))/
    m^(4*eps)}, {{2, 3, 2, 0}, 
  (-((d1Zg*(-1 + eps)*iIH)/(-3 + 2*eps)) - (d1Zg*iIHAn)/(-3 + 2*eps))/
    (m^(2*eps)*mubar^(2*eps)) + ((-2*CF*eps*(2 + eps)*IHHg)/(-3 + 2*eps) + 
     ((-2*CF*(1 + 2*eps))/(-3 + 2*eps) + (2*CA*(-1 + 2*eps + eps^2))/
        ((-1 + eps)*(-3 + 2*eps)))*IHHh - (CA*(-1 + 3*eps)*IHHi)/
      (2*(-1 + eps)*eps*(-3 + 2*eps)) + 
     IHHe*((CA*(-1 + 2*eps + eps^2)*(7 - 22*eps + 8*eps^2))/
        (4*(-1 + eps)*(-3 + 2*eps)) - (5*d33*(-1 + 2*eps)^2*(-1 + 4*eps))/
        (16*CF*(-1 + eps)*(-3 + 2*eps)*Nc)) + 
     IHHf*((CA*eps*(1 + eps))/((-3 + 2*eps)*(-1 + 2*eps)) + 
       (CF*(-1 + eps)*eps*(-1 + 8*eps + 4*eps^2))/((-3 + 2*eps)*(-1 + 2*eps)*
         (1 + 2*eps)) + ((-1 + eps)*nh)/(3*(-3 + 2*eps))) + 
     IHHb*(-1/3*(CA*eps*(1 + eps)*(-2 + 3*eps))/((-1 + eps)*(-3 + 2*eps)*
          (-1 + 2*eps)) - (CF*(-2 + 3*eps)*(-4 + 13*eps + 6*eps^2))/
        (3*(-3 + 2*eps)*(-1 + 2*eps)) + ((-2 + 3*eps)*nh)/
        (3*(-3 + 2*eps)^2)) + 
     IHHa*(-1/8*(CF*(-2 + 3*eps)*(-1 - 3*eps - 10*eps^2 + 12*eps^3 + 
           8*eps^4))/(eps*(1 + eps)*(-3 + 2*eps)*(-1 + 2*eps)) + 
       (CA*(-2 + 3*eps)*(3 - 2*eps + 5*eps^2 - 10*eps^3 + 16*eps^4))/
        (32*(-1 + eps)*eps*(-3 + 2*eps)*(-1 + 2*eps)) - 
       (5*d33*(-1 + 2*eps)*(-2 + 3*eps))/(64*CF*(-1 + eps)*(-3 + 2*eps)*Nc) - 
       ((-2 + 3*eps)*(1 - 5*eps + 2*eps^2)*nh)/(8*eps*(-3 + 2*eps)^2)) + 
     iIH^2*(-1/96*(CA*(-1 + eps)*(27 - 258*eps + 371*eps^2 + 1356*eps^3 - 
           2324*eps^4 + 264*eps^5 + 144*eps^6))/(eps*(-3 + 2*eps)*
          (-1 + 2*eps)^2*(1 + 2*eps)) + 
       (CF*(-1 + eps)*(9 + 58*eps - 83*eps^2 - 24*eps^3 - 496*eps^4 + 
          272*eps^5 + 336*eps^6))/(24*eps*(1 + eps)*(-3 + 2*eps)*
         (-1 + 2*eps)^2*(1 + 2*eps)) + 
       (5*d33*(-1 + eps)*(1 - 14*eps + 20*eps^2))/(64*CF*(-3 + 2*eps)*
         (-1 + 2*eps)*Nc) + ((-1 + eps)^2*(9 - 25*eps - 96*eps^2 + 108*eps^3)*
         nh)/(24*eps*(-3 + 2*eps)^2*(-1 + 2*eps)*(1 + 2*eps))) + 
     IHHc*((CF*(-2 + 3*eps)*(-3 + 12*eps + 4*eps^2))/(2*(-3 + 2*eps)*
         (-1 + 2*eps)) + (CA*(-2 + 3*eps)*(47 - 215*eps + 317*eps^2 - 
          109*eps^3 - 50*eps^4 + 24*eps^5))/(8*(-1 + eps)*(-3 + 2*eps)^2*
         (-1 + 2*eps)) - (5*d33*(-2 + 3*eps)^2*(-1 + 4*eps))/
        (32*CF*(-1 + eps)*(-3 + 2*eps)*Nc) - ((-1 + eps)*(-2 + 3*eps)*nl)/
        (2*(-3 + 2*eps)^2)) + 
     IHHd*(-1/8*(CA*(-2 + 3*eps)*(6 - 29*eps + 77*eps^2 - 148*eps^3 + 
           177*eps^4 - 55*eps^5 - 28*eps^6 + 12*eps^7))/
         ((-1 + eps)*eps^2*(-3 + 2*eps)^2*(-1 + 2*eps)) + 
       (5*d33*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps))/(32*CF*(-1 + eps)*
         (-3 + 2*eps)*Nc) - ((-1 + eps)*(-2 + 3*eps)*nl)/
        (4*eps*(-3 + 2*eps)^2)))/m^(4*eps)}, 
 {{3, 3, 2, 0}, (-1/128*(d33*(-2 + 3*eps)*IHHa)/(CF*(-1 + eps)*(-3 + 2*eps)*
       Nc) - (d33*(-2 + 3*eps)^2*(-1 + 4*eps)*IHHc)/
     (64*CF*(-1 + eps)*(-3 + 2*eps)*(-1 + 2*eps)*Nc) + 
    (d33*(-2 + 3*eps)*(-1 + 3*eps)*IHHd)/(64*CF*(-1 + eps)*(-3 + 2*eps)*Nc) - 
    (d33*(-1 + 2*eps)*(-1 + 4*eps)*IHHe)/(32*CF*(-1 + eps)*(-3 + 2*eps)*Nc) + 
    (d33*(-1 + eps)*(1 - 14*eps + 20*eps^2)*iIH^2)/(128*CF*(-3 + 2*eps)*
      (-1 + 2*eps)^2*Nc))/m^(4*eps)}}

